On the Economics of Offline Password Cracking

We develop an economic model of an offline password cracker which allows us to make quantitative predictions about the fraction of accounts that a rational password attacker would crack in the event of an authentication server breach. We apply our economic model to analyze recent massive password breaches at Yahoo!, Dropbox, LastPass and AshleyMadison. All four organizations were using key-stretching to protect user passwords. In fact, LastPass' use of PBKDF2-SHA256 with $10^5$ hash iterations exceeds 2017 NIST minimum recommendation by an order of magnitude. Nevertheless, our analysis paints a bleak picture: the adopted key-stretching levels provide insufficient protection for user passwords. In particular, we present strong evidence that most user passwords follow a Zipf's law distribution, and characterize the behavior of a rational attacker when user passwords are selected from a Zipf's law distribution. We show that there is a finite threshold which depends on the Zipf's law parameters that characterizes the behavior of a rational attacker -- if the value of a cracked password (normalized by the cost of computing the password hash function) exceeds this threshold then the adversary's optimal strategy is always to continue attacking until each user password has been cracked. In all cases (Yahoo!, Dropbox, LastPass and AshleyMadison) we find that the value of a cracked password almost certainly exceeds this threshold meaning that a rational attacker would crack all passwords that are selected from the Zipf's law distribution (i.e., most user passwords). This prediction holds even if we incorporate an aggressive model of diminishing returns for the attacker (e.g., the total value of $500$ million cracked passwords is less than $100$ times the total value of $5$ million passwords). See paper for full abstract.

==> SP Camera Ready - ePrint/computeT.py <==
import math

yList = [0.037433,0.005858,0.010298,0.062239,0.019429,0.058799,
         0.025211,0.020963,0.034577,0.0211]
rList = [0.187227,0.281557,0.294932,0.155478,0.211921,0.148573,
         0.218212,0.225653,0.291596,0.2166]
companies = {'rockyou':0,'webhost':1,'battlefield':2,'tianya':3,
             'dodonew':4,'csdn':5,'mail.ru':6,'gmail':7,'flirt':8,'yahoo':9}
index = companies['rockyou']

a = 0.8

dollar = 4
v = 100**(a-1)*dollar

def findOPT(y,r,a):
    optF = 0
    Z = math.ceil(1+(1/(y))**(1/r))
    print(Z)
    for n in range(Z-1):
        f = (1-y*(n+1)**r)/((y**a)*(r*a*(n+1)**(r*a-1)))
        if f > optF:
            optF = f
    return optF

for num in range(len(yList)):
    y = yList[num]
    r = rList[num]
    print(y)
    print(r)
    print(findOPT(y,r,a))

##268149156.37408507
##374135686.3117185
##22944396.110333763
##430184732.32354915
##689559257.6763339
##1519329024.3671474
##118025055.39757222
##148897171.38407442
424554.78952551214
307929513.22239727


==> computeT.py <==
import math

yList = [0.037433,0.005858,0.010298,0.062239,0.019429,0.058799,
         0.025211,0.020963,0.034577,0.0211]
rList = [0.187227,0.281557,0.294932,0.155478,0.211921,0.148573,
         0.218212,0.225653,0.291596,0.2166]
companies = {'rockyou':0,'webhost':1,'battlefield':2,'tianya':3,
             'dodonew':4,'csdn':5,'mail.ru':6,'gmail':7,'flirt':8,'yahoo':9}
index = companies['rockyou']

a = 0.8

dollar = 4
v = 100**(a-1)*dollar

def findOPT(y,r,a):
    optF = 0
    Z = math.ceil(1+(1/(y))**(1/r))
    print(Z)
    for n in range(Z-1):
        f = (1-y*(n+1)**r)/((y**a)*(r*a*(n+1)**(r*a-1)))
        if f > optF:
            optF = f
    return optF

for num in range(len(yList)):
    y = yList[num]
    r = rList[num]
    print(y)
    print(r)
    print(findOPT(y,r,a))

##268149156.37408507
##374135686.3117185
##22944396.110333763
##430184732.32354915
##689559257.6763339
##1519329024.3671474
##118025055.39757222
##148897171.38407442
424554.78952551214
307929513.22239727

